Quantifying the magic of quantum channels

To achieve universal quantum computation via general fault-tolerant schemes, stabilizer operations must be supplemented with other non-stabilizer quantum resources. Motivated by this necessity, we develop a resource theory for magic quantum channels to characterize and quantify the quantum "magic" or non-stabilizerness of noisy quantum circuits. For qudit quantum computing with odd dimension $d$, it is known that quantum states with non-negative Wigner function can be efficiently simulated classically. First, inspired by this observation, we introduce a resource theory based on completely positive-Wigner-preserving quantum operations as free operations, and we show that they can be efficiently simulated via a classical algorithm. Second, we introduce two efficiently computable magic measures for quantum channels, called the mana and thauma of a quantum channel. As applications, we show that these measures not only provide fundamental limits on the distillable magic of quantum channels, but they also lead to lower bounds for the task of synthesizing non-Clifford gates. Third, we propose a classical algorithm for simulating noisy quantum circuits, whose sample complexity can be quantified by the mana of a quantum channel. We further show that this algorithm can outperform another approach for simulating noisy quantum circuits, based on channel robustness. Finally, we explore the threshold of non-stabilizerness for basic quantum circuits under depolarizing noise.

==> anc/CCX_depo_noise_plot.m <==
clear;
%% required package
% QETLAB http://qetlab.com/Main_Page
% CVX  http://cvxr.com/cvx/download/
% Quantum info http://www.dr-qubit.org/matlab.html
%% setup of the phase space
d=3; %dimension
dp=1; % used for the field Z_d for generating?Heisenberg?Weyl operators
X=GenPauli(1,0,d);
Z=GenPauli(0,1,d); 
I=eye(3);
w=exp(2*pi*i/d);

A0=zeros(d);
for a1=1:d
    for a2=1:d
        T(:,:,a1,a2)=w^(-(a1-dp)*(a2-dp)*2)*Z^(a1-dp)*X^(a2-dp);
        A0=A0+T(:,:,a1,a2) ;
    end
end
A0=A0/d;

SUMA=zeros(d);
for a1=1:d
    for a2=1:d
        A(:,:,a1,a2)=T(:,:,a1,a2)*A0*T(:,:,a1,a2)';
        SUMA=A(:,:,a1,a2)+SUMA;
    end
end


%% Basis 0 1 2
B0=[1 0 0 
    0 0 0 
    0 0 0];
B1=[0 0 0 
    0 1 0 
    0 0 0];
B2=[0 0 0 
    0 0 0 
    0 0 1];
%% Gate CCX
CCX=tensor(B0,B0,I)+tensor(B1,B1,X)+tensor(B2,B2,X^2)+...
      +tensor(B0,B1,I)+tensor(B0,B2,I)+tensor(B1,B0,I)+...
      +tensor(B1,B2,I)+tensor(B2,B0,I)+tensor(B2,B1,I);
PHI=MaxEntangled(27,1)*MaxEntangled(27,1)'*eye(27^2);
JN_CCX=kron(eye(27),CCX)*PHI*kron(eye(27),CCX)'*27;

%% calculate mana of noisy gates
size=20;
for m=1:16
r=(m-1)/size;
R(m)=r;
 %% set T gate
zeta=exp(2*pi*i/9);
vt=[zeta 
    1 
    zeta^(-1)];
T=[zeta 0 0 
   0 1 0
   0 0 zeta^(-1)];

%% add noise 
% JD=DephasingChannel(3,r)*eye(9);
T=eye(3)
E{1}=eye(3)*T*sqrt(1-r);
E{2}=X*T*sqrt(r/8);
E{3}=X^2*T*sqrt(r/8);
E{4}=Z*T*sqrt(r/8);
E{5}=Z^2*T*sqrt(r/8);
E{6}=X*Z*T*sqrt(r/8);
E{7}=X^2*Z*T*sqrt(r/8);
E{8}=X*Z^2*T*sqrt(r/8);
E{9}=X^2*Z^2*T*sqrt(r/8);
JD=chanconv(E,'kraus','choi',[3 3]);
JN=PermuteSystems(tensor(JD,JD,JD),[1 3 5 2 4 6],[3 3 3 3 3 3]); %Chanel of depo noise
%% mana of noisy CCX
  w_CCX_max=0;
  for a11=1:3
      for a12=1:3
          for a21=1:3
              for a22=1:3
                  for a31=1:3
                      for a32=1:3
                          out=ApplyMap(CCX*tensor(A(:,:,a11,a12),A(:,:,a21,a22),A(:,:,a31,a32))*CCX',JN); %after CCX and depo noise
                          w_out_sum=0;
                          for b11=1:3
                                for b12=1:3
                                    for b21=1:3
                                        for b22=1:3
                                             for b31=1:3
                                                  for b32=1:3
                                                  w_out_sum=w_out_sum+abs(trace(out*tensor(A(:,:,b11,b12),A(:,:,b21,b22),A(:,:,b31,b32))))/27;
                                                  end
                                             end
                                        end
                                    end
                               end
                           end
                           if w_out_sum>w_CCX_max
                              w_CCX_max=w_out_sum;
                           end
                      end
                  end
              end
          end
      end
  end
      
mana_noise(m) = log2(w_CCX_max)
end

gr = [0.47 0.67 0.19];
re = [0.8 0.28 0.08];
%% plot
plot(R,mana_noise,'Color',re,'LineWidth',2)
grid on
 axis([0 0.9 0 2.4])
set(gca,'FontSize',12)
leg = legend({'$\mathcal{M}(\mathcal{D}_p^{\otimes 3}\circ CCX)$'});
set(leg,'Interpreter','latex','FontSize',17,'Location','southwest');
xlabel({'Noise parameter $p$ from $0$ to $1$'},'Interpreter','latex','FontSize',16)
%ylabel({'T gates'},'Interpreter','latex','FontSize',16)
 ylabel({'Non-stabilizerness'},'Interpreter','latex','FontSize',16)






==> anc/Gap_Mana_RoM_plot.m <==
clear;
%% required package
% QETLAB http://qetlab.com/Main_Page
% CVX  http://cvxr.com/cvx/download/
% Quantum info http://www.dr-qubit.org/matlab.html
%% calculate mana and max-thauma
size = 50; % plot size
for m = 1:51
r = (m-1)/size*pi+pi;
R(m) = r;
d = 3; %dimension
dp = 1; % used for the field Z_d for generating?Heisenberg?Weyl operators
X = GenPauli(1,0,d);
Z = GenPauli(0,1,d); 

PHI = MaxEntangled(3,1)*MaxEntangled(3,1)'*eye(9); %MES
 
theta=r;
U=[exp(theta*i/9) 0 0
   0 1 0
   0 0 exp(-theta*i/9)];
JN=kron(eye(3),U)*PHI*kron(eye(3),U)'*d;

t_mana(m)=2^Mana_qutrit_channel(JN); % MANA of U_theta

t_LR2(m)=2^Rom_qutrit_choi(JN); % ROM of U_theta
end

%% plot
gr = [0.47 0.67 0.19];
bl = [0.05 0.32 0.78];
re = [0.8 0.28 0.08];
ye = [0.93 0.69 0.13];
plot(R,t_LR2,'LineWidth',2,'Color',bl)
hold on
plot(R,t_mana,'--','Color',re,'LineWidth',2)
grid on
axis([pi pi*2 1.57 1.8])
set(gca,'FontSize',12)
leg = legend({'$\mathcal{R}_{\mathcal{W}_+}(\Phi_{U_{\theta}})$','$\mathcal{M}_{U_{\theta}}$'});
set(leg,'Interpreter','latex','FontSize',17,'Location','southwest');
xlabel({'Parameter $\theta$ from $\pi$ to $2\pi$'},'Interpreter','latex','FontSize',16)
ylabel({'Non-stabilizerness (cost)'},'Interpreter','latex','FontSize',16)

%% function of mana
function [ls] = Mana_qutrit_channel(JN)
%% phase space point operators%%%%%%%%%%%%%%%%%%%%%%%%
d=3; %dimension
dp=1; % used for the field Z_d for generating?Heisenberg?Weyl operators
X=GenPauli(1,0,d);
Z=GenPauli(0,1,d);
w=exp(2*pi*i/d);

A0=zeros(d);
for a1=1:d
    for a2=1:d
        T(:,:,a1,a2)=w^(-(a1-dp)*(a2-dp)*2)*Z^(a1-dp)*X^(a2-dp);
        A0=A0+T(:,:,a1,a2) ;
    end
end
A0=A0/d;
SUMA=zeros(d);
for a1=1:d
    for a2=1:d
        A(:,:,a1,a2)=T(:,:,a1,a2)*A0*T(:,:,a1,a2)';
        SUMA=A(:,:,a1,a2)+SUMA;
    end
end

 %%   
 smax=0;
 for a1=1:d
    for a2=1:d
        for b=1:d
        output=ApplyMap(A(:,:,a1,a2),JN);
        mana_A=WTraceNorm(output);
        if smax<=mana_A;
            smax=mana_A;
        end
        end
    end
 end
 ls=log2(smax)
end

%% function of log rom
function [LR] = Rom_qutrit_choi(JN)
%% phase space point operators%%%%%%%%%%%%%%%%%%%%%%%%

d=3; %dimension
dp=1; % used for the field Z_d for generating?Heisenberg?Weyl operators
X=GenPauli(1,0,d);
Z=GenPauli(0,1,d);
w=exp(2*pi*i/d);

A0=zeros(d);
for a1=1:d
    for a2=1:d
        T(:,:,a1,a2)=w^(-(a1-dp)*(a2-dp)*2)*Z^(a1-dp)*X^(a2-dp);
        A0=A0+T(:,:,a1,a2) ;
    end
end
A0=A0/d;
SUMA=zeros(d);
for a1=1:d
    for a2=1:d
        A(:,:,a1,a2)=T(:,:,a1,a2)*A0*T(:,:,a1,a2)';
        SUMA=A(:,:,a1,a2)+SUMA;
    end
end

 %% ROM with respect to positive Wigner
  cvx_begin sdp quiet
        variable J1(d^2,d^2) hermitian
        variable J2(d^2,d^2) hermitian
        variable p1
        minimize p1
        subject to
        J1>=0;J2>=0;
        trace(J1)==(1+p1);
        trace(J2)==p1;
        for a1=1:d
            for a2=1:d
                for a3=1:d
                    for a4=1:d
                        trace(J1*kron(A(:,:,a1,a2),A(:,:,a1,a2)))+trace(J1*kron(A(:,:,a1,a2),A(:,:,a1,a2)))'>=0;
                        trace(J2*kron(A(:,:,a1,a2),A(:,:,a1,a2)))+trace(J2*kron(A(:,:,a1,a2),A(:,:,a1,a2)))'>=0;
                    end
                end
            end
        end
        J1-J2==JN/3;
    cvx_end
    
    rom=2*p1+1;
    LR=log2(rom)
end



==> anc/T_depo_noise_plot.m <==
clear;
%% required package
% QETLAB http://qetlab.com/Main_Page
% CVX  http://cvxr.com/cvx/download/
% Quantum info http://www.dr-qubit.org/matlab.html
%% plot

size=20; 
for m=1:21
r=(m-1)/size;
R(m)=r;
 
 %% set T gate
d=3; %dimension
dp=1; % used for the field Z_d for generating?Heisenberg?Weyl operators
X=GenPauli(1,0,d);
Z=GenPauli(0,1,d); 
zeta=exp(2*pi*i/9);
vt=[zeta 
    1 
    zeta^(-1)];

%T state
T=[zeta 0 0 
   0 1 0
   0 0 zeta^(-1)];


%% add depo noise 
E{1}=eye(3)*T*sqrt(1-r);
E{2}=X*T*sqrt(r/8);
E{3}=X^2*T*sqrt(r/8);
E{4}=Z*T*sqrt(r/8);
E{5}=Z^2*T*sqrt(r/8);
E{6}=X*Z*T*sqrt(r/8);
E{7}=X^2*Z*T*sqrt(r/8);
E{8}=X*Z^2*T*sqrt(r/8);
E{9}=X^2*Z^2*T*sqrt(r/8);
JN=chanconv(E,'kraus','choi',[3 3]);

%%  mana and max-thauma the noisy T gate
r_mana(m)=Mana_qutrit_channel(JN);
r_theta(m)=Thauma_qutrit_channel(JN);

end
gr = [0.47 0.67 0.19];
bl = [0.05 0.32 0.78];
re = [0.8 0.28 0.08];
ye = [0.93 0.69 0.13];
plot(R,r_mana,'LineWidth',2,'Color',re)
hold on
plot(R,r_theta,'--','Color',bl,'LineWidth',2)
grid on
axis([0 1 0 0.7])
set(gca,'FontSize',12)
leg = legend({'$\mathcal{M}(\mathcal{D}_p\circ T)$','$\theta_{\max}(\mathcal{D}_p\circ T)$'});
set(leg,'Interpreter','latex','FontSize',17,'Location','southwest');
xlabel({'Noise parameter $p$ from $0$ to $1$'},'Interpreter','latex','FontSize',16)
ylabel({'Non-stabilizerness'},'Interpreter','latex','FontSize',16)



%% function max thauma
function [theta] = Thauma_qutrit_channel(JN)
%% phase space point operators%%%%%%%%%%%%%%%%%%%%%%%%

d=3; %dimension
dp=1; % used for the field Z_d for generating?Heisenberg?Weyl operators
X=GenPauli(1,0,d);
Z=GenPauli(0,1,d);
w=exp(2*pi*i/d);
A0=zeros(d);
for a1=1:d
    for a2=1:d
        T(:,:,a1,a2)=w^(-(a1-dp)*(a2-dp)*2)*Z^(a1-dp)*X^(a2-dp);
        %A0=A0+T(:,:,a1,a2);
        A0=A0+T(:,:,a1,a2) ;
    end
end
A0=A0/d;
SUMA=zeros(d);
for a1=1:d
    for a2=1:d
        A(:,:,a1,a2)=T(:,:,a1,a2)*A0*T(:,:,a1,a2)';
        SUMA=A(:,:,a1,a2)+SUMA;
    end
end



cvx_begin sdp quiet
    variable Y(d^2,d^2) hermitian
    variable t_theta_prime
       
         for a1=1:d
            for a2=1:d
                sum=0;
                for a3=1:d
                    for a4=1:d
                        sum=sum+abs(trace(kron(A(:,:,a1,a2),A(:,:,a3,a4))*Y/d));
                    end
                end
                SUM(a1,a2)=(sum+sum')/2;        
            end 
         end

     minimize t_theta_prime
     subject to
         for a1=1:d
            for a2=1:d
            SUM(a1,a2)<=t_theta_prime;
             
            end
         end
         JN<=Y;
    cvx_end
    
    theta=log2(t_theta_prime);
end


%% function mana

function [ls] = Mana_qutrit_channel(JN)
%% phase space point operators%%%%%%%%%%%%%%%%%%%%%%%%

d=3; %dimension
dp=1; % used for the field Z_d for generating?Heisenberg?Weyl operators
X=GenPauli(1,0,d);
Z=GenPauli(0,1,d);
w=exp(2*pi*i/d);

A0=zeros(d);
for a1=1:d
    for a2=1:d
        T(:,:,a1,a2)=w^(-(a1-dp)*(a2-dp)*2)*Z^(a1-dp)*X^(a2-dp);
        %A0=A0+T(:,:,a1,a2);
        A0=A0+T(:,:,a1,a2) ;
    end
end
A0=A0/d;
SUMA=zeros(d);
for a1=1:d
    for a2=1:d
        A(:,:,a1,a2)=T(:,:,a1,a2)*A0*T(:,:,a1,a2)';
        SUMA=A(:,:,a1,a2)+SUMA;
    end
end

 %%  
 smax=0;
 for a1=1:d
    for a2=1:d
        for b=1:d
        output=ApplyMap(A(:,:,a1,a2),JN);
        mana_A=WTraceNorm(output);
        if smax<=mana_A;
            smax=mana_A;
        end
        end
    end
 end
 ls=log2(smax)
end











==> anc/T_to_CCX_noise_plot.m <==
clear;
%% required package
% QETLAB http://qetlab.com/Main_Page
% CVX  http://cvxr.com/cvx/download/
% Quantum info http://www.dr-qubit.org/matlab.html

%% setup of phase space
d=3; %dimension
dp=1; % used for the field Z_d for generating?Heisenberg?Weyl operators
X=GenPauli(1,0,d);
Z=GenPauli(0,1,d); 
I=eye(3);
w=exp(2*pi*i/d);

A0=zeros(d);
for a1=1:d
    for a2=1:d
        T(:,:,a1,a2)=w^(-(a1-dp)*(a2-dp)*2)*Z^(a1-dp)*X^(a2-dp);
        %A0=A0+T(:,:,a1,a2);
        A0=A0+T(:,:,a1,a2) ;
    end
end
A0=A0/d;
SUMA=zeros(d);
for a1=1:d
    for a2=1:d
        A(:,:,a1,a2)=T(:,:,a1,a2)*A0*T(:,:,a1,a2)';
        SUMA=A(:,:,a1,a2)+SUMA;
    end
end

B0=[1 0 0 
    0 0 0 
    0 0 0];
B1=[0 0 0 
    0 1 0 
    0 0 0];
B2=[0 0 0 
    0 0 0 
    0 0 1];


%% CCX gate
CCX=tensor(B0,B0,I)+tensor(B1,B1,X)+tensor(B2,B2,X^2)+...
      +tensor(B0,B1,I)+tensor(B0,B2,I)+tensor(B1,B0,I)+...
      +tensor(B1,B2,I)+tensor(B2,B0,I)+tensor(B2,B1,I);
PHI=MaxEntangled(27,1)*MaxEntangled(27,1)'*eye(27^2);
JN_CCX=kron(eye(27),CCX)*PHI*kron(eye(27),CCX)'*27;

%% depo noise on CCX and its mana
r=0;
T=eye(3);
E1{1}=eye(3)*T*sqrt(1-r);
E1{2}=X*T*sqrt(r/8);
E1{3}=X^2*T*sqrt(r/8);
E1{4}=Z*T*sqrt(r/8);
E1{5}=Z^2*T*sqrt(r/8);
E1{6}=X*Z*T*sqrt(r/8);
E1{7}=X^2*Z*T*sqrt(r/8);
E1{8}=X*Z^2*T*sqrt(r/8);
E1{9}=X^2*Z^2*T*sqrt(r/8);
JD=chanconv(E1,'kraus','choi',[3 3]);
JN=PermuteSystems(tensor(JD,JD,JD),[1 3 5 2 4 6],[3 3 3 3 3 3]); %Chanel of depo noise

  w_CCX_max=0;
  for a11=1:3
      for a12=1:3
          for a21=1:3
              for a22=1:3
                  for a31=1:3
                      for a32=1:3
                          out=ApplyMap(CCX*tensor(A(:,:,a11,a12),A(:,:,a21,a22),A(:,:,a31,a32))*CCX',JN); %after CCX and depo noise
                          w_out_sum=0;
                           for b11=1:3
                                for b12=1:3
                                    for b21=1:3
                                        for b22=1:3
                                             for b31=1:3
                                                  for b32=1:3
                                                  w_out_sum=w_out_sum+abs(trace(out*tensor(A(:,:,b11,b12),A(:,:,b21,b22),A(:,:,b31,b32))))/27;
                                                  end
                                             end
                                        end
                                    end
                                end
                           end
                           if w_out_sum>w_CCX_max
                              w_CCX_max=w_out_sum;
                           end
                      end
                  end
              end
          end
      end
  end
      
mana_noise_ccx = log2(w_CCX_max)


%% plot

size=100;
for m=1:61
r=(m-1)/size;
R(m)=r;
 
%% T gate
zeta=exp(2*pi*i/9);
vt=[zeta 
    1 
    zeta^(-1)];
T=[zeta 0 0 
   0 1 0
   0 0 zeta^(-1)];

%% add noise 
E{1}=eye(3)*T*sqrt(1-r);
E{2}=X*T*sqrt(r/8);
E{3}=X^2*T*sqrt(r/8);
E{4}=Z*T*sqrt(r/8);
E{5}=Z^2*T*sqrt(r/8);
E{6}=X*Z*T*sqrt(r/8);
E{7}=X^2*Z*T*sqrt(r/8);
E{8}=X*Z^2*T*sqrt(r/8);
E{9}=X^2*Z^2*T*sqrt(r/8);
JN=chanconv(E,'kraus','choi',[3 3]);
%%  noisy T to low-noise CCX
num_T(m)=mana_noise_ccx/Mana_qutrit_channel(JN);
end
gr = [0.47 0.67 0.19];
bl = [0.05 0.32 0.78];
re = [0.8 0.28 0.08];
ye = [0.93 0.69 0.13];
plot(R,num_T,'Color',re,'LineWidth',2)
grid on
% axis([0 1 0 0.7])
set(gca,'FontSize',12)
leg = legend({'$\mathcal{M}(\mathcal{D}_{0.01}^{\otimes 3}\circ CCX)/\mathcal{M}(\mathcal{D}_p\circ T)$'});
%leg = legend({'Low bound on T gates'});
set(leg,'Interpreter','latex','FontSize',17,'Location','southwest');
xlabel({'Depolarizing noise parameter $p$ from $0$ to $0.6$'},'Interpreter','latex','FontSize',16)
ylabel({'Number of noisy T gates'},'Interpreter','latex','FontSize',16)


%% funcation of mana

function [ls] = Mana_qutrit_channel(JN)
%% phase space point operators%%%%%%%%%%%%%%%%%%%%%%%%
d=3; %dimension
dp=1; % used for the field Z_d for generating?Heisenberg?Weyl operators
X=GenPauli(1,0,d);
Z=GenPauli(0,1,d);
w=exp(2*pi*i/d);

A0=zeros(d);
for a1=1:d
    for a2=1:d
        T(:,:,a1,a2)=w^(-(a1-dp)*(a2-dp)*2)*Z^(a1-dp)*X^(a2-dp);
        %A0=A0+T(:,:,a1,a2);
        A0=A0+T(:,:,a1,a2) ;
    end
end
A0=A0/d;
SUMA=zeros(d);
for a1=1:d
    for a2=1:d
        A(:,:,a1,a2)=T(:,:,a1,a2)*A0*T(:,:,a1,a2)';
        SUMA=A(:,:,a1,a2)+SUMA;
    end
end

 %%  %% mana
 smax=0;
 for a1=1:d
    for a2=1:d
        for b=1:d
        output=ApplyMap(A(:,:,a1,a2),JN);
        mana_A=WTraceNorm(output);
        if smax<=mana_A;
            smax=mana_A;
        end
        end
    end
 end
 ls=log2(smax)
end





==> anc/WTraceNorm.m <==
function [sum] = WTraceNorm(rho)
  %dimension
d=max(size(rho));
dp=1; % used for the field Z_d for generating?Heisenberg?Weyl operators
X=GenPauli(1,0,d);
Z=GenPauli(0,1,d);
w=exp(2*pi*i/d);
A0=zeros(d);
for a1=1:d
    for a2=1:d
        T(:,:,a1,a2)=w^(-(a1-dp)*(a2-dp)*2)*Z^(a1-dp)*X^(a2-dp);
        %A0=A0+T(:,:,a1,a2);
        A0=A0+T(:,:,a1,a2) ;
    end
end
A0=A0/d;

sum=0;
for a1=1:d
    for a2=1:d
        A(:,:,a1,a2)=T(:,:,a1,a2)*A0*T(:,:,a1,a2)';
        w=abs(trace(A(:,:,a1,a2)*rho)/d);
        sum=w+sum;
    end
end
end


